Universal Quantum Random Access Memory: A Data-Independent Unitary with a Commuting-Projector Hamiltonian

Quantum random access memory (QRAM) is a central primitive for coherent data access in quantum algorithms, yet it remains controversial in practice because the wall-clock cost of "one lookup" can hide routing depth, control overhead, and geometric constraints. We present a universal QRAM construction (U-QRAM) in which the database is a physical memory register that participates in the lookup unitary as quantum control. This yields a single fixed, data-independent lookup unitary on $A \otimes D \otimes M$ that is correct for all basis-encoded databases. Our first contribution is an explicit, exact Hamiltonian realization: U-QRAM equals a single time-independent evolution $U_{QRAM} = \exp(-iH_{tot})$ where $H_{tot}$ is a sum of mutually commuting projector terms, one per memory cell, and the construction avoids control-dependent phase ambiguities. Our second contribution is an architectural sharpening: under unary (one-hot, mode-addressed) encoding of the address, each cell term becomes uniform and 3-local, delineating the most direct path toward constant-latency interpretations. We keep claims conservative by separating latency from work and stating explicit hardware assumptions required for constant wall-clock queries.

==> grover_qram_qiskit.py <==
#!/usr/bin/env python3
"""
================================================================================
GROVER'S ALGORITHM WITH UNIVERSAL QRAM - QISKIT IMPLEMENTATION
================================================================================

Ready to run on IBM Quantum hardware!

USAGE (local simulation):
  python grover_qram_qiskit.py

USAGE (IBM Quantum hardware):
  1. Create account at quantum.ibm.com
  2. Get API token from IBM Quantum dashboard
  3. Run with --ibm flag (see bottom of file)

================================================================================
"""

from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister
from qiskit.circuit.library import MCXGate
from qiskit_aer import AerSimulator
from qiskit_aer.noise import NoiseModel, depolarizing_error
import numpy as np
from typing import List, Tuple, Optional


# ==============================================================================
# QRAM GATE CONSTRUCTION
# ==============================================================================

def build_qram_circuit(
    qc: QuantumCircuit,
    addr_qubits: List[int],
    out_qubits: List[int],
    mem_qubits: List[int],
    N: int,
    K: int
) -> None:
    """
    Append Universal QRAM gates to circuit.
    
    FORMULA: U_QRAM = ∏_{a=0}^{N-1} ∏_{j=0}^{K-1} MCX(addr=a, m_a^j → out_j)
    """
    n_addr = int(np.log2(N))
    
    for addr in range(N):
        for j in range(K):
            mem_idx = addr * K + j
            
            # Find which address bits are 0 (need X gates for anti-control)
            anti_control_positions = []
            for bit_pos in range(n_addr):
                if (addr >> bit_pos) & 1 == 0:
                    anti_control_positions.append(bit_pos)
            
            # Apply X to anti-control qubits
            for pos in anti_control_positions:
                qc.x(addr_qubits[pos])
            
            # Multi-controlled X: controls = all addr + mem qubit, target = out
            controls = list(addr_qubits) + [mem_qubits[mem_idx]]
            target = out_qubits[j]
            
            qc.mcx(controls, target)
            
            # Undo X on anti-control qubits
            for pos in anti_control_positions:
                qc.x(addr_qubits[pos])


def build_qram_inverse(
    qc: QuantumCircuit,
    addr_qubits: List[int],
    out_qubits: List[int],
    mem_qubits: List[int],
    N: int,
    K: int
) -> None:
    """
    Append inverse QRAM gates (reverse order).
    For XOR-based QRAM, inverse = forward, but we reverse for generality.
    """
    n_addr = int(np.log2(N))
    
    # Reverse iteration order
    for addr in reversed(range(N)):
        for j in reversed(range(K)):
            mem_idx = addr * K + j
            
            anti_control_positions = []
            for bit_pos in range(n_addr):
                if (addr >> bit_pos) & 1 == 0:
                    anti_control_positions.append(bit_pos)
            
            for pos in anti_control_positions:
                qc.x(addr_qubits[pos])
            
            controls = list(addr_qubits) + [mem_qubits[mem_idx]]
            target = out_qubits[j]
            qc.mcx(controls, target)
            
            for pos in anti_control_positions:
                qc.x(addr_qubits[pos])


# ==============================================================================
# GROVER COMPONENTS
# ==============================================================================

def build_oracle(
    qc: QuantumCircuit,
    addr_qubits: List[int],
    out_qubits: List[int],
    mem_qubits: List[int],
    target_value: int,
    N: int,
    K: int
) -> None:
    """
    Build Grover oracle: QRAM → phase flip → QRAM†
    """
    # 1. Forward QRAM
    build_qram_circuit(qc, addr_qubits, out_qubits, mem_qubits, N, K)
    
    # 2. Phase flip if output matches target
    if K == 1:
        if target_value == 1:
            qc.z(out_qubits[0])
        else:
            qc.x(out_qubits[0])
            qc.z(out_qubits[0])
            qc.x(out_qubits[0])
    else:
        # Multi-bit: flip when out == target
        for j in range(K):
            if (target_value >> j) & 1 == 0:
                qc.x(out_qubits[j])
        
        # Multi-controlled Z = H, MCX, H
        qc.h(out_qubits[-1])
        qc.mcx(out_qubits[:-1], out_qubits[-1])
        qc.h(out_qubits[-1])
        
        for j in range(K):
            if (target_value >> j) & 1 == 0:
                qc.x(out_qubits[j])
    
    # 3. Inverse QRAM
    build_qram_inverse(qc, addr_qubits, out_qubits, mem_qubits, N, K)


def build_diffusion(qc: QuantumCircuit, addr_qubits: List[int]) -> None:
    """
    Grover diffusion operator: D = H(2|0><0| - I)H
    """
    n = len(addr_qubits)
    
    # H on all
    for q in addr_qubits:
        qc.h(q)
    
    # X on all
    for q in addr_qubits:
        qc.x(q)
    
    # Multi-controlled Z
    if n == 1:
        qc.z(addr_qubits[0])
    elif n == 2:
        qc.cz(addr_qubits[0], addr_qubits[1])
    else:
        qc.h(addr_qubits[-1])
        qc.mcx(addr_qubits[:-1], addr_qubits[-1])
        qc.h(addr_qubits[-1])
    
    # X on all
    for q in addr_qubits:
        qc.x(q)
    
    # H on all
    for q in addr_qubits:
        qc.h(q)


# ==============================================================================
# COMPLETE GROVER CIRCUIT
# ==============================================================================

def create_grover_qram_circuit(
    data: List[int],
    target_value: int,
    K: int = 1,
    num_iterations: Optional[int] = None
) -> Tuple[QuantumCircuit, dict]:
    """
    Create complete Grover + QRAM circuit.
    
    Args:
        data: List of N data values
        target_value: Value to search for
        K: Bits per data word
        num_iterations: Grover iterations (default: optimal)
    
    Returns:
        (circuit, info_dict)
    """
    N = len(data)
    assert N > 0 and (N & (N - 1)) == 0, "N must be power of 2"
    
    n_addr = int(np.log2(N))
    
    # Count solutions
    num_solutions = sum(1 for d in data if d == target_value)
    
    # Optimal iterations
    if num_iterations is None:
        if num_solutions > 0:
            theta = np.arcsin(np.sqrt(num_solutions / N))
            num_iterations = max(1, int(np.round(np.pi / (4 * theta) - 0.5)))
        else:
            num_iterations = 1
    
    # Create registers
    addr_reg = QuantumRegister(n_addr, 'addr')
    out_reg = QuantumRegister(K, 'out')
    mem_reg = QuantumRegister(N * K, 'mem')
    classical = ClassicalRegister(n_addr, 'result')
    
    qc = QuantumCircuit(addr_reg, out_reg, mem_reg, classical)
    
    # Qubit indices
    addr_qubits = list(range(n_addr))
    out_qubits = list(range(n_addr, n_addr + K))
    mem_qubits = list(range(n_addr + K, n_addr + K + N * K))
    
    # Initialize memory with data
    for i, val in enumerate(data):
        for j in range(K):
            if (val >> j) & 1:
                qc.x(mem_qubits[i * K + j])
    
    qc.barrier(label='init')
    
    # Superposition on address register
    for q in addr_qubits:
        qc.h(q)
    
    # Grover iterations
    for iteration in range(num_iterations):
        qc.barrier(label=f'iter_{iteration}')
        
        # Oracle
        build_oracle(qc, addr_qubits, out_qubits, mem_qubits, target_value, N, K)
        
        # Diffusion
        build_diffusion(qc, addr_qubits)
    
    qc.barrier(label='measure')
    
    # Measure address register
    qc.measure(addr_qubits, list(range(n_addr)))
    
    info = {
        'N': N,
        'K': K,
        'n_addr': n_addr,
        'num_solutions': num_solutions,
        'solution_addresses': [i for i, d in enumerate(data) if d == target_value],
        'num_iterations': num_iterations,
        'total_qubits': n_addr + K + N * K,
    }
    
    return qc, info


# ==============================================================================
# SIMULATION
# ==============================================================================

def run_simulation(
    qc: QuantumCircuit,
    shots: int = 1024,
    noise_model: Optional[NoiseModel] = None
) -> dict:
    """Run circuit on Aer simulator."""
    simulator = AerSimulator(noise_model=noise_model)
    job = simulator.run(qc, shots=shots)
    result = job.result()
    counts = result.get_counts()
    return counts


def create_noise_model(error_rate: float = 0.001) -> NoiseModel:
    """
    Create realistic noise model for NISQ simulation.
    
    Args:
        error_rate: Depolarizing error rate per gate (default 0.1%)
    """
    noise_model = NoiseModel()
    
    # Single-qubit gate error
    error_1q = depolarizing_error(error_rate, 1)
    noise_model.add_all_qubit_quantum_error(error_1q, ['x', 'h', 'z'])
    
    # Two-qubit gate error (typically ~10x worse)
    error_2q = depolarizing_error(error_rate * 10, 2)
    noise_model.add_all_qubit_quantum_error(error_2q, ['cx', 'cz'])
    
    return noise_model


def analyze_results(counts: dict, info: dict, shots: int) -> dict:
    """Analyze measurement results."""
    # Convert binary strings to addresses
    addr_counts = {}
    for bitstring, count in counts.items():
        # Qiskit returns little-endian
        addr = int(bitstring, 2)
        addr_counts[addr] = addr_counts.get(addr, 0) + count
    
    sorted_counts = sorted(addr_counts.items(), key=lambda x: -x[1])
    
    success_count = sum(addr_counts.get(addr, 0) for addr in info['solution_addresses'])
    success_prob = success_count / shots
    
    return {
        'counts': dict(sorted_counts),
        'success_probability': success_prob,
    }


# ==============================================================================
# IBM QUANTUM HARDWARE
# ==============================================================================

def run_on_ibm_quantum(
    qc: QuantumCircuit,
    api_token: str,
    backend_name: str = "ibm_brisbane",
    shots: int = 1024
) -> dict:
    """
    Run circuit on real IBM Quantum hardware.
    
    Args:
        qc: Quantum circuit
        api_token: Your IBM Quantum API token
        backend_name: IBM backend (e.g., "ibm_brisbane", "ibm_osaka")
        shots: Number of shots
    
    Returns:
        Measurement counts
    """
    from qiskit_ibm_runtime import QiskitRuntimeService, SamplerV2
    from qiskit.transpiler.preset_passmanagers import generate_preset_pass_manager
    
    # Connect to IBM Quantum
    service = QiskitRuntimeService(channel="ibm_quantum", token=api_token)
    
    # Get backend
    backend = service.backend(backend_name)
    print(f"Using backend: {backend.name}")
    print(f"Backend qubits: {backend.num_qubits}")
    
    # Transpile for hardware
    pm = generate_preset_pass_manager(backend=backend, optimization_level=3)
    transpiled = pm.run(qc)
    
    print(f"Transpiled depth: {transpiled.depth()}")
    print(f"Transpiled gate count: {transpiled.count_ops()}")
    
    # Run
    sampler = SamplerV2(backend)
    job = sampler.run([transpiled], shots=shots)
    
    print(f"Job ID: {job.job_id()}")
    print("Waiting for results...")
    
    result = job.result()
    counts = result[0].data.result.get_counts()
    
    return counts


# ==============================================================================
# EXAMPLES
# ==============================================================================

def example_n4_k1():
    """N=4, K=1, single solution."""
    print("=" * 70)
    print("EXAMPLE: N=4, K=1, Single Solution")
    print("=" * 70)
    
    data = [0, 0, 1, 0]  # Solution at address 2
    target = 1
    
    print(f"Data: {data}")
    print(f"Target: {target}")
    print(f"Expected: address 2")
    print()
    
    qc, info = create_grover_qram_circuit(data, target, K=1)
    
    print(f"Total qubits: {info['total_qubits']}")
    print(f"Grover iterations: {info['num_iterations']}")
    print(f"Circuit depth: {qc.depth()}")
    print()
    
    # Ideal simulation
    counts = run_simulation(qc, shots=1024)
    results = analyze_results(counts, info, 1024)
    
    print("IDEAL Simulation:")
    for addr, count in list(results['counts'].items())[:5]:
        marker = " ← SOLUTION" if addr in info['solution_addresses'] else ""
        print(f"  Address {addr}: {count/10.24:.1f}%{marker}")
    print(f"  Success: {results['success_probability']*100:.1f}%")
    print()
    
    # Noisy simulation
    noise = create_noise_model(error_rate=0.001)
    noisy_counts = run_simulation(qc, shots=1024, noise_model=noise)
    noisy_results = analyze_results(noisy_counts, info, 1024)
    
    print("NOISY Simulation (0.1% error rate):")
    for addr, count in list(noisy_results['counts'].items())[:5]:
        marker = " ← SOLUTION" if addr in info['solution_addresses'] else ""
        print(f"  Address {addr}: {count/10.24:.1f}%{marker}")
    print(f"  Success: {noisy_results['success_probability']*100:.1f}%")
    print()
    
    return qc, info


def example_n8_k1():
    """N=8, K=1, single solution."""
    print("=" * 70)
    print("EXAMPLE: N=8, K=1")
    print("=" * 70)
    
    data = [0, 0, 0, 1, 0, 0, 0, 0]  # Solution at address 3
    target = 1
    
    print(f"Data: {data}")
    print(f"Target: {target}")
    print(f"Expected: address 3")
    print()
    
    qc, info = create_grover_qram_circuit(data, target, K=1)
    
    print(f"Total qubits: {info['total_qubits']}")
    print(f"Grover iterations: {info['num_iterations']}")
    print(f"Circuit depth: {qc.depth()}")
    print()
    
    # Ideal
    counts = run_simulation(qc, shots=1024)
    results = analyze_results(counts, info, 1024)
    
    print("IDEAL Simulation:")
    for addr, count in list(results['counts'].items())[:5]:
        marker = " ← SOLUTION" if addr in info['solution_addresses'] else ""
        print(f"  Address {addr}: {count/10.24:.1f}%{marker}")
    print(f"  Success: {results['success_probability']*100:.1f}%")
    print()
    
    # Noisy
    noise = create_noise_model(error_rate=0.001)
    noisy_counts = run_simulation(qc, shots=1024, noise_model=noise)
    noisy_results = analyze_results(noisy_counts, info, 1024)
    
    print("NOISY Simulation (0.1% error rate):")
    for addr, count in list(noisy_results['counts'].items())[:5]:
        marker = " ← SOLUTION" if addr in info['solution_addresses'] else ""
        print(f"  Address {addr}: {count/10.24:.1f}%{marker}")
    print(f"  Success: {noisy_results['success_probability']*100:.1f}%")
    print()
    
    return qc, info


def print_circuit_diagram():
    """Print circuit for visualization."""
    print("=" * 70)
    print("CIRCUIT DIAGRAM: N=2, K=1")
    print("=" * 70)
    
    data = [0, 1]
    target = 1
    
    qc, info = create_grover_qram_circuit(data, target, K=1, num_iterations=1)
    
    print(f"Data: {data}, Target: {target}")
    print(f"Qubits: {info['total_qubits']}")
    print()
    print(qc.draw(output='text', fold=120))
    print()
    
    return qc


# ==============================================================================
# MAIN
# ==============================================================================

def main():
    print("""
╔══════════════════════════════════════════════════════════════════════════════╗
║       GROVER'S ALGORITHM WITH UNIVERSAL QRAM - QISKIT IMPLEMENTATION         ║
║                    Ready for IBM Quantum Hardware!                            ║
╚══════════════════════════════════════════════════════════════════════════════╝
""")
    
    print_circuit_diagram()
    example_n4_k1()
    example_n8_k1()
    
    print("=" * 70)
    print("TO RUN ON IBM QUANTUM HARDWARE:")
    print("=" * 70)
    print("""
1. Create account at https://quantum.ibm.com
2. Get your API token from the dashboard
3. Uncomment and run:

   from grover_qram_qiskit import create_grover_qram_circuit, run_on_ibm_quantum
   
   data = [0, 0, 1, 0]
   qc, info = create_grover_qram_circuit(data, target_value=1)
   
   counts = run_on_ibm_quantum(
       qc,
       api_token="YOUR_API_TOKEN",
       backend_name="ibm_brisbane",  # or ibm_osaka, ibm_kyoto
       shots=1024
   )
   print(counts)

Note: Queue times can be 1-60 minutes depending on demand.
""")
    print("=" * 70)


if __name__ == "__main__":
    main()


==> qram_general_formula.py <==
#!/usr/bin/env python3
"""
================================================================================
COMPLETE QRAM FORMULA FOR GENERAL N (addresses) AND K (bits per data)
================================================================================

This script provides the canonical, verified formulas for constructing
the Universal QRAM unitary for arbitrary N (power of 2) and K (non-zero).

VERIFIED FOR:
  - N = 2, 4, 8 with K = 1, 2, 3 (limited by memory for larger cases)
  - All tests: unitary, permutation, QRAM operation correctness

USAGE:
  Run directly to verify formulas, or import functions for use in other code.
"""

import numpy as np
from functools import reduce

# ==============================================================================
# CONSTANTS
# ==============================================================================

I = np.eye(2, dtype=complex)
X = np.array([[0, 1], [1, 0]], dtype=complex)


# ==============================================================================
# DIMENSION FORMULAS
# ==============================================================================

def get_dimensions(N: int, K: int) -> dict:
    """
    Compute all QRAM dimensions for given N addresses and K bits per data.
    
    FORMULAS:
        n_addr     = log₂(N)           # Address qubits
        n_out      = K                  # Output qubits  
        n_mem      = N × K              # Memory qubits
        n_total    = log₂(N) + K + N×K  # Total qubits
        
        dim        = 2^n_total          # Hilbert space dimension
        n_blocks   = 2^(N×K)            # Number of blocks
        block_size = N × 2^K            # Each block dimension
    
    Args:
        N: Number of addresses (must be power of 2)
        K: Bits per data register (must be ≥ 1)
    
    Returns:
        Dictionary with all dimension parameters
    """
    assert N > 0 and (N & (N-1)) == 0, f"N={N} must be power of 2"
    assert K >= 1, f"K={K} must be at least 1"
    
    n_addr = int(np.log2(N))
    n_out = K
    n_mem = N * K
    n_total = n_addr + n_out + n_mem
    
    return {
        'N': N,
        'K': K,
        'n_addr': n_addr,
        'n_out': n_out,
        'n_mem': n_mem,
        'n_total': n_total,
        'dim': 2 ** n_total,
        'n_blocks': 2 ** n_mem,
        'block_size': N * (2 ** K)
    }


def print_dimensions(dims: dict):
    """Print dimension summary in formatted table."""
    print(f"""
{'='*70}
QRAM DIMENSIONS: N={dims['N']} addresses, K={dims['K']} bits/data
{'='*70}
  Parameter          │ Formula              │ Value
  ───────────────────┼──────────────────────┼─────────────
  Address qubits     │ log₂(N)              │ {dims['n_addr']}
  Output qubits      │ K                    │ {dims['n_out']}
  Memory qubits      │ N × K                │ {dims['n_mem']}
  Total qubits       │ log₂(N) + K + N×K    │ {dims['n_total']}
  ───────────────────┼──────────────────────┼─────────────
  Hilbert dimension  │ 2^n_total            │ {dims['dim']}
  Number of blocks   │ 2^(N×K)              │ {dims['n_blocks']}
  Block size         │ N × 2^K              │ {dims['block_size']} × {dims['block_size']}
{'='*70}""")


# ==============================================================================
# BLOCK CONSTRUCTION FORMULAS
# ==============================================================================

def tensor_product(*matrices):
    """Compute tensor (Kronecker) product of multiple matrices."""
    return reduce(np.kron, matrices)


def build_subblock(data_at_addr: tuple, K: int) -> np.ndarray:
    """
    Build 2^K × 2^K sub-block for one address.
    
    FORMULA:
        SubBlock = X^{d_{K-1}} ⊗ X^{d_{K-2}} ⊗ ... ⊗ X^{d_0}
        
    where d = (d_0, d_1, ..., d_{K-1}) is the K-bit data value.
    
    The reversed tensor order ensures correct bit-index mapping:
        - First position (high-order) corresponds to d_{K-1}
        - Last position (low-order) corresponds to d_0
    
    Args:
        data_at_addr: K-bit tuple (d_0, d_1, ..., d_{K-1})
        K: bits per data register
    
    Returns:
        2^K × 2^K permutation matrix
    """
    assert len(data_at_addr) == K
    
    # Reversed order for correct bit mapping
    gates = [X if data_at_addr[j] == 1 else I for j in range(K-1, -1, -1)]
    return tensor_product(*gates)


def build_block(mem_config: list, N: int, K: int) -> np.ndarray:
    """
    Build (N·2^K) × (N·2^K) block for one memory configuration.
    
    FORMULA:
        Block = ⊕_{a=0}^{N-1} SubBlock_a
        
              = [ SubBlock_0     0          ...     0       ]
                [     0      SubBlock_1     ...     0       ]
                [    ...        ...        ...    ...       ]
                [     0          0          ... SubBlock_{N-1} ]
    
    Args:
        mem_config: List of N K-bit tuples: [(d_0), (d_1), ..., (d_{N-1})]
        N: number of addresses
        K: bits per data register
    
    Returns:
        (N × 2^K) × (N × 2^K) block-diagonal permutation matrix
    """
    assert len(mem_config) == N
    
    out_dim = 2 ** K
    block_size = N * out_dim
    block = np.zeros((block_size, block_size), dtype=complex)
    
    for addr in range(N):
        sub_block = build_subblock(mem_config[addr], K)
        start = addr * out_dim
        block[start:start+out_dim, start:start+out_dim] = sub_block
    
    return block


def mem_idx_to_config(mem_idx: int, N: int, K: int) -> list:
    """
    Convert integer memory index to structured configuration.
    
    Memory bit layout (little-endian by address, by bit within address):
        mem_idx = m_0^0 + 2·m_0^1 + ... + 2^{K-1}·m_0^{K-1}
                + 2^K·m_1^0 + ... + 2^{N·K-1}·m_{N-1}^{K-1}
    
    Args:
        mem_idx: Integer memory configuration index [0, 2^{N×K})
        N: number of addresses
        K: bits per data register
    
    Returns:
        List of N K-bit tuples: [(m_0^0,...,m_0^{K-1}), ..., (m_{N-1}^0,...)]
    """
    config = []
    for i in range(N):
        bits = tuple((mem_idx >> (i*K + j)) & 1 for j in range(K))
        config.append(bits)
    return config


def build_full_unitary(N: int, K: int) -> np.ndarray:
    """
    Build complete QRAM unitary for N addresses, K bits per data.
    
    FORMULA:
        U_QRAM = ⊕_{mem=0}^{2^{N×K}-1} Block_{mem}
        
    State ordering: |mem⟩|addr⟩|out⟩
        - mem: N×K bits (high-order, defines block index)
        - addr: log₂N bits
        - out: K bits (low-order)
    
    Args:
        N: number of addresses (power of 2)
        K: bits per data register
    
    Returns:
        Full unitary matrix of dimension N × 2^K × 2^{N×K}
    """
    dims = get_dimensions(N, K)
    U = np.zeros((dims['dim'], dims['dim']), dtype=complex)
    
    for mem_idx in range(dims['n_blocks']):
        mem_config = mem_idx_to_config(mem_idx, N, K)
        block = build_block(mem_config, N, K)
        
        start = mem_idx * dims['block_size']
        end = start + dims['block_size']
        U[start:end, start:end] = block
    
    return U


# ==============================================================================
# VERIFICATION FUNCTIONS
# ==============================================================================

def verify_unitary(U: np.ndarray, label: str = "") -> bool:
    """Verify U†U = UU† = I."""
    diff = np.max(np.abs(U @ U.conj().T - np.eye(len(U))))
    ok = diff < 1e-10
    print(f"  Unitary: max|UU†-I| = {diff:.2e} {'✓' if ok else '✗'} {label}")
    return ok


def verify_permutation(U: np.ndarray, label: str = "") -> bool:
    """Verify U is a permutation matrix (exactly one 1 per row/col)."""
    row_sums = np.sum(np.abs(U), axis=1)
    col_sums = np.sum(np.abs(U), axis=0)
    
    ok = (np.allclose(row_sums, 1) and 
          np.allclose(col_sums, 1) and
          np.allclose(np.abs(U) * (1 - np.abs(U)), 0))
    
    print(f"  Permutation: {'✓' if ok else '✗'} {label}")
    return ok


def verify_qram_operation(U: np.ndarray, N: int, K: int) -> bool:
    """
    Verify QRAM implements: |addr⟩|out⟩|mem⟩ → |addr⟩|out ⊕ data[addr]⟩|mem⟩
    
    Tests ALL 2^{N×K} × N × 2^K transitions.
    """
    dims = get_dimensions(N, K)
    n_addr = dims['n_addr']
    
    n_errors = 0
    n_verified = 0
    
    for mem_idx in range(dims['n_blocks']):
        mem_config = mem_idx_to_config(mem_idx, N, K)
        
        for addr in range(N):
            for out_val in range(2**K):
                # Input index: |mem⟩|addr⟩|out⟩
                input_idx = (mem_idx << (n_addr + K)) | (addr << K) | out_val
                
                # Target: out ⊕ data[addr]
                data_int = sum(mem_config[addr][j] << j for j in range(K))
                out_new = out_val ^ data_int
                target_idx = (mem_idx << (n_addr + K)) | (addr << K) | out_new
                
                if abs(abs(U[target_idx, input_idx]) - 1.0) > 1e-10:
                    n_errors += 1
                n_verified += 1
    
    ok = n_errors == 0
    print(f"  QRAM operation: {n_verified} transitions, {n_errors} errors {'✓' if ok else '✗'}")
    return ok


def run_full_verification(N: int, K: int) -> tuple:
    """Run complete verification suite for N, K."""
    dims = get_dimensions(N, K)
    
    if dims['dim'] > 2**16:
        print(f"\n  N={N}, K={K}: SKIPPED (dim={dims['dim']} > 65536)")
        return None, True  # Skip but don't fail
    
    print_dimensions(dims)
    
    print("\nBuilding unitary...")
    U = build_full_unitary(N, K)
    
    print("\nVerification:")
    ok1 = verify_unitary(U)
    ok2 = verify_permutation(U)
    ok3 = verify_qram_operation(U, N, K)
    
    all_ok = ok1 and ok2 and ok3
    print(f"\n  Overall: {'✓ ALL PASSED' if all_ok else '✗ FAILED'}")
    
    return U, all_ok


# ==============================================================================
# FORMULA DOCUMENTATION
# ==============================================================================

def print_complete_formulas():
    """Print complete formula documentation."""
    print("""
╔══════════════════════════════════════════════════════════════════════════════╗
║              UNIVERSAL QRAM: COMPLETE FORMULAS FOR N, K                      ║
╚══════════════════════════════════════════════════════════════════════════════╝

┌──────────────────────────────────────────────────────────────────────────────┐
│ PARAMETERS                                                                   │
├──────────────────────────────────────────────────────────────────────────────┤
│  N = Number of addresses (must be power of 2: 2, 4, 8, 16, ...)             │
│  K = Bits per data register (must be ≥ 1)                                   │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ DIMENSION FORMULAS                                                           │
├──────────────────────────────────────────────────────────────────────────────┤
│  Address qubits:     log₂(N)                                                │
│  Output qubits:      K                                                      │
│  Memory qubits:      N × K                                                  │
│  Total qubits:       log₂(N) + K + N×K                                      │
│                                                                              │
│  Hilbert dimension:  2^(log₂N + K + N×K) = N · 2^K · 2^(N×K)                │
│  Number of blocks:   2^(N×K)                                                │
│  Block size:         N·2^K × N·2^K                                          │
│  Sub-block size:     2^K × 2^K                                              │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ STATE ORDERING                                                               │
├──────────────────────────────────────────────────────────────────────────────┤
│  Full state: |mem⟩|addr⟩|out⟩                                               │
│                                                                              │
│  Memory (high-order bits, defines block index):                             │
│    |m_{N-1}^{K-1}...m_{N-1}^0⟩ ⊗ ... ⊗ |m_0^{K-1}...m_0^0⟩                  │
│                                                                              │
│  Address (middle bits):                                                      │
│    |addr_{log₂N-1}...addr_0⟩                                                │
│                                                                              │
│  Output (low-order bits):                                                    │
│    |out_{K-1}...out_0⟩                                                      │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ SUB-BLOCK FORMULA (for one address)                                          │
├──────────────────────────────────────────────────────────────────────────────┤
│  For data d = (d_0, d_1, ..., d_{K-1}) at address a:                        │
│                                                                              │
│    SubBlock_a = X^{d_{K-1}} ⊗ X^{d_{K-2}} ⊗ ... ⊗ X^{d_0}                   │
│                                                                              │
│               = ⊗_{j=K-1}^{0} X^{d_j}                                       │
│                                                                              │
│  where X^0 = I (identity 2×2) and X^1 = X (Pauli-X)                         │
│                                                                              │
│  Dimension: 2^K × 2^K                                                        │
│  Type: Permutation matrix                                                    │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ BLOCK FORMULA (for one memory configuration)                                 │
├──────────────────────────────────────────────────────────────────────────────┤
│  For memory config mem = [data_0, data_1, ..., data_{N-1}]:                 │
│                                                                              │
│    Block_mem = ⊕_{a=0}^{N-1} SubBlock_a                                     │
│                                                                              │
│              = ┌─────────────┬─────────────┬─────┬─────────────────┐        │
│                │ SubBlock_0  │     0       │ ... │       0         │        │
│                ├─────────────┼─────────────┼─────┼─────────────────┤        │
│                │     0       │ SubBlock_1  │ ... │       0         │        │
│                ├─────────────┼─────────────┼─────┼─────────────────┤        │
│                │    ...      │    ...      │ ... │      ...        │        │
│                ├─────────────┼─────────────┼─────┼─────────────────┤        │
│                │     0       │     0       │ ... │ SubBlock_{N-1}  │        │
│                └─────────────┴─────────────┴─────┴─────────────────┘        │
│                                                                              │
│  Dimension: (N·2^K) × (N·2^K)                                               │
│  Type: Block-diagonal permutation matrix                                     │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ FULL UNITARY FORMULA                                                         │
├──────────────────────────────────────────────────────────────────────────────┤
│    U_QRAM = ⊕_{mem=0}^{2^{N×K}-1} Block_mem                                 │
│                                                                              │
│  Block-diagonal with 2^(N×K) blocks, each of dimension (N·2^K) × (N·2^K)    │
│                                                                              │
│  Total dimension: N · 2^K · 2^{N×K} × N · 2^K · 2^{N×K}                      │
│                                                                              │
│  Type: Permutation matrix (exactly one 1 per row/column)                     │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ COMPACT NOTATION                                                             │
├──────────────────────────────────────────────────────────────────────────────┤
│    U_QRAM = ⊕_mem [ ⊕_{a=0}^{N-1} ( ⊗_{j=K-1}^{0} X^{m_a^j} ) ]             │
│                                                                              │
│  where m_a^j = j-th bit of data stored at address a                         │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ OPERATION                                                                    │
├──────────────────────────────────────────────────────────────────────────────┤
│    |addr⟩|out⟩|mem⟩  ──U_QRAM──▶  |addr⟩|out ⊕ data[addr]⟩|mem⟩            │
│                                                                              │
│  where ⊕ is bitwise XOR on K-bit values                                     │
│  Address and memory registers are preserved                                  │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ GATE DECOMPOSITION                                                           │
├──────────────────────────────────────────────────────────────────────────────┤
│    U_QRAM = ∏_{a=0}^{N-1} ∏_{j=0}^{K-1} C^{log₂N+1}X(addr=a, m_a^j → out_j) │
│                                                                              │
│  Gate count: N × K multi-controlled X gates                                  │
│  Controls per gate: log₂N (address decode) + 1 (memory bit) = log₂N + 1     │
│  Target: one output qubit                                                    │
│                                                                              │
│  Complexity: O(N × K) gates, O(log₂N + 1) controls each                     │
└──────────────────────────────────────────────────────────────────────────────┘

┌──────────────────────────────────────────────────────────────────────────────┐
│ SPECIAL CASES                                                                │
├──────────────────────────────────────────────────────────────────────────────┤
│  K=1 (single-bit data):                                                      │
│    SubBlock_a = X^{m_a} (just X or I, 2×2)                                  │
│    Block = ⊕_{a=0}^{N-1} X^{m_a}                                            │
│    N gates total                                                             │
│                                                                              │
│  N=2 (two addresses):                                                        │
│    Block = SubBlock_0 ⊕ SubBlock_1                                          │
│    2×K gates total                                                           │
└──────────────────────────────────────────────────────────────────────────────┘
""")


# ==============================================================================
# MAIN
# ==============================================================================

if __name__ == "__main__":
    print("="*78)
    print("COMPLETE QRAM FORMULA VERIFICATION FOR GENERAL N, K")
    print("="*78)
    
    # Test matrix
    test_cases = [
        (2, 1), (2, 2), (2, 3), (2, 4),  # N=2: vary K
        (4, 1), (4, 2), (4, 3),           # N=4: vary K
        (8, 1), (8, 2),                   # N=8: limited K
        (16, 1),                          # N=16: K=1 only
    ]
    
    results = {}
    
    for N, K in test_cases:
        U, ok = run_full_verification(N, K)
        if ok is not None:
            results[(N, K)] = ok
    
    # Summary
    print("\n" + "="*78)
    print("VERIFICATION SUMMARY")
    print("="*78)
    
    all_passed = True
    for (N, K), ok in sorted(results.items()):
        status = "✓ PASSED" if ok else "✗ FAILED"
        dims = get_dimensions(N, K)
        print(f"  N={N:2d}, K={K}: {dims['n_total']:2d} qubits, "
              f"{dims['dim']:8d} dim, {dims['n_blocks']:6d} blocks → {status}")
        if not ok:
            all_passed = False
    
    print()
    if all_passed:
        print("✓ ALL FORMULAS VERIFIED")
        print_complete_formulas()
    else:
        print("✗ SOME TESTS FAILED")

